A Hybrid Approach to Secure Function Evaluation Using SGX

A protocol for two-party secure function evaluation (2P-SFE) aims to allow the parties to learn the output of function $f$ of their private inputs, while leaking nothing more. In a sense, such a protocol realizes a trusted oracle that computes $f$ and returns the result to both parties. There have been tremendous strides in efficiency over the past ten years, yet 2P-SFE protocols remain impractical for most real-time, online computations, particularly on modestly provisioned devices. Intel's Software Guard Extensions (SGX) provides hardware-protected execution environments, called enclaves, that may be viewed as trusted computation oracles. While SGX provides native CPU speed for secure computation, previous side-channel and micro-architecture attacks have demonstrated how security guarantees of enclaves can be compromised. In this paper, we explore a balanced approach to 2P-SFE on SGX-enabled processors by constructing a protocol for evaluating $f$ relative to a partitioning of $f$. This approach alleviates the burden of trust on the enclave by allowing the protocol designer to choose which components should be evaluated within the enclave, and which via standard cryptographic techniques. We describe SGX-enabled SFE protocols (modeling the enclave as an oracle), and formalize the strongest-possible notion of 2P-SFE for our setting. We prove our protocol meets this notion when properly realized. We implement the protocol and apply it to two practical problems: privacy-preserving queries to a database, and a version of Dijkstra's algorithm for privacy-preserving navigation. Our evaluation shows that our SGX-enabled SFE scheme enjoys a 38x increase in performance over garbled-circuit-based SFE. Finally, we justify modeling of the enclave as an oracle by implementing protections against known side-channels.

==> figures/ctrl-channel/plot-mem-comb.py <==
#!/usr/bin/env python
# coding: utf-8
# References: https://ocefpaf.github.io/python4oceanographers/blog/2013/12/09/zoom/
# http://matplotlib.org/1.3.1/mpl_toolkits/axes_grid/users/overview.html (for zoom)
# http://stackoverflow/questions/*
# http://www.astrobetter.com/blog/2014/02/10/visualization-fun-with-python-2d-histogram-with-1d-histograms-on-axes/ (axis formatting)

import numpy as np
from matplotlib.pyplot import *
from matplotlib.ticker import *
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

def read_data(filename, startline=0, limit=0, density=1.0, match=[]):

    print "Processing " + filename

    with open(filename) as f:
          densityCounter = 0.0
          time = 0
          line = 0
          memory = []
          context = []

          print("Reading accesses...")

          while True:
              data = f.readline()
              data = data.rstrip()
              line += 1

              # skip blank lines
              if len(data) == 0:
                  break

              # create context annotations
              if data.startswith("Output") or \
                      data.startswith("EvlInput") or \
                      data.startswith("GenInput"):

                  ctxValues = data.split(' ')
                  name = ctxValues[0]
                  val = ctxValues[1]
                  num = int(val)

                  # TODO data ordering isn't correct
                  if len(memory):
                      if data.startswith("Output"):
                          context.append({"name" : name,
                              "value" : num,
                              "access" : time})
                      else:
                          context.append({"name" : name,
                              "value" : num,
                              "access" : time+1})
                          #"access" : memory[len(memory)-1]})

                  # status print
                  if num % 100 == 0:
                      print "%s @ %d" % (name, num)

                  continue
              elif data.find("MEM_TRACE") == -1:
                  continue

              # move forward in time
              time += 1

              # skip initial lines
              if line < startline:
                  continue

              # used to sample the memory results
              densityCounter += density

              if densityCounter < 1.0:
                  continue
              else:
                  densityCounter = 0.0

              tokens = data.split()
              value = int(tokens[3],16)

              # ignore crazy values
              if value > 0:
                  memory.append({"time": time, "tag" : tokens[1][:len(tokens[1])-1], "type" : tokens[2], "address" : value})

              if limit > 0 and len(memory) >= limit:
                  break

          print("Started on line %d, Ended on line %d" % (startline, line))

          if len(memory) == 0:
              print("[!] No memory accesses extracted!")
              return

          print("Read %d accesses" % len(memory))
          print("Filtering...")

          def filtTag(x):
              for i in match:
                  if x['tag'].find(i) != -1:
                      return True
              return False

          if len(match):
              memory = filter(filtTag, memory)

          if len(memory) == 0:
              print("[!] Filters have lead to no matches!")
              return

          print("Filtered down to %d accesses" % len(memory))

          times = [i["time"] for i in memory]
          values = [i["address"] for i in memory]

          return times, values, context


###########################################

def NoORAM():
    for i in context:
        if i["name"] != "":
            if (i["value"] - 100) % 250 == 0 and i["value"] <= 600:
                x = i['access']
                y = 0

                print x, len(values)
                if x >= len(values):
                    continue

                if times[x-1] != x:
                    continue

                y = values[x]

                name = '%s[%d]' % (i["name"], i["value"])

                print "Annotating %s (%d, %d)" % (name, x, y)

                annotate(name, xy=(x, y), xytext=(x+100, y+0x800), fontsize=8,
                        arrowprops=dict(arrowstyle="->"))#facecolor='black', shrink=0.15, width=3))

def LinORAM():
    figure(2, figsize=(4, 3.5))
    #xlabel(r'Memory Accesses (time)', fontsize=10)
    ylabel(r'Virtual Memory Addresses', fontsize=10)

    times, values, context = read_data("linear-oram-output.txt", limit=0, density=0.05)

    plot(times, values, marker=',', color='k', ls='', rasterized=True)

    # enable plotting in hexadecimal for the Y axis
    gca().axes.get_yaxis().set_major_formatter(FormatStrFormatter("0x%X"))

    minV = min(values)
    maxV = max(values)
    delta = maxV - minV
    adj = delta*0.1/2

    axis((min(times), max(times), minV-adj, maxV+adj))

    # make the y axis labels smaller
    ticklabels = axes().get_yticklabels()
    for label in ticklabels:
        label.set_fontsize(9)
        #label.set_family('serif')

    loc, x = yticks()
    xmin, xmax, ymin, ymax = axis()
    yticks([((ymax-ymin)*0.25+ymin), (ymax-ymin)*0.75+ymin], rotation=90)
    locator_params(axis='x',nbins=4)
    gcf().tight_layout()

    oldAx = gca()
    axins = zoomed_inset_axes(gca(), 8, loc=5)

    plot(times, values, marker=',', color='k', ls='', rasterized=True)

    axins.set_yticks([])
    axins.set_xticks([])
    axins.axis((200000, 300000, 0x7FE2CC30b800, 0x7FE2CC30b800+ 0x2000))
    mark_inset(oldAx, axins, loc1=1, loc2=3, fc="none", ec="0.5")

def norm(arr, shift=1.0):
    mx = max(arr)
    return arr / float(mx*shift)

#################################################

speed = True
save = True
rc('text', usetex=True)

f, (ax, ax2, ax3) = subplots(3, 1, sharex=True)

times, values, context = read_data("db-nooram-output.txt")
base = min(values)
values = norm(np.array(values) - base, 2.4)
times = norm(np.array(times))

print values
ax3.plot(times, values, marker=',', color='k', ls='', rasterized=True)

a1 = filter(lambda x: x['name'].startswith("Evl"), context)
a2 = filter(lambda x: x['name'].startswith("Gen"), context)
a3 = filter(lambda x: x['name'].startswith("Output"), context)

a1 = a1[200]
a2 = a2[499]
a3 = a3[800]

for i in [a1, a2, a3]:
    x = i['access']
    y = 0

    print x, len(values)
    if x >= len(values):
        continue

    y = values[x]
    x = float(x)/float(len(times))

    name = '%s[%d]' % (i["name"], i["value"])

    print "Annotating %s (%f, %f)" % (name, x, y)

    annotate(name, xy=(x, y), xytext=(x-0.2, y+0.2), fontsize=8,
            arrowprops=dict(arrowstyle="->"))

########################
times, values, context = read_data("tree-oram-output.txt", startline=1930000 if not speed else 0, limit=140000, density=1.0, match=["TreeORAM"])
base = min(values)
values = norm(np.array(values) - base, 3.2) + 1.0

base = min(times)
times = norm(np.array(times) - base)
ax.plot(times, values, marker=',', color='k', ls='', rasterized=True)

############

times, values, context = read_data("linear-oram-output.txt", limit=40000, density=0.30, match=["LinORAM"])
base = min(values)
values = norm(np.array(values) - base, 3.1) + 0.6

base = min(times)
times = norm(np.array(times) - base)
ax2.plot(times, values, marker=',', color='k', ls='', rasterized=True)

# zoom-in / limit the view to different portions of the data
ax.set_ylim(0.9, 1.4)
ax2.set_ylim(.50, 1.0)
ax3.set_ylim(.0, .48)

# hide the spines between ax and ax2
ax.spines['bottom'].set_visible(False)
ax2.spines['top'].set_visible(False)
ax2.spines['bottom'].set_visible(False)
ax3.spines['top'].set_visible(False)

ax.xaxis.tick_top()
ax.tick_params(labeltop='off')  # don't put tick labels at the top
ax3.xaxis.tick_bottom()

ax.yaxis.set_ticks([])
ax2.yaxis.set_ticks([])
ax3.yaxis.set_ticks([])
ax.xaxis.set_ticks([])
ax2.xaxis.set_ticks([])
ax3.xaxis.set_ticks([])

ax.set_ylabel("Tree ORAM Accesses", fontsize=8)
ax2.set_ylabel("Linear ORAM Accesses", fontsize=8)
ax3.set_ylabel("Naive Accesses", fontsize=8)

d = .010  # how big to make the diagonal lines in axes coordinates
# arguments to pass plot, just so we don't keep repeating them
kwargs = dict(transform=ax.transAxes, color='k', clip_on=False)
ax.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

kwargs.update(transform=ax3.transAxes, color='k')  # switch to the bottom axes
ax3.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax3.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

kwargs.update(transform=ax2.transAxes, color='k')  # switch to the bottom axes
ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal
ax2.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax2.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

#xlabel("Time (memory accesses)")
gcf().set_size_inches(6, 4.5)
gcf().tight_layout()

# Output
if save:
    savefig('eval-memory-comb.pdf', dpi=100)
else:
    show()


==> figures/ctrl-channel/plot-mem.py <==
#!/usr/bin/env python
# coding: utf-8
# References: https://ocefpaf.github.io/python4oceanographers/blog/2013/12/09/zoom/
# http://matplotlib.org/1.3.1/mpl_toolkits/axes_grid/users/overview.html (for zoom)
# http://stackoverflow/questions/*
# http://www.astrobetter.com/blog/2014/02/10/visualization-fun-with-python-2d-histogram-with-1d-histograms-on-axes/ (axis formatting)

import numpy as np
from matplotlib.pyplot import *
from matplotlib.ticker import *
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes
from mpl_toolkits.axes_grid1.inset_locator import mark_inset

def read_data(filename, startline=0, limit=0, density=1.0, match=""):

    print "Processing " + filename

    with open(filename) as f:
          densityCounter = 0.0
          time = 0
          line = 0
          memory = []
          context = []

          hold(True)
          print("Reading accesses...")
          while True:
              data = f.readline()
              if len(data) == 0:
                  break

              line += 1

              data = data.rstrip()

              if data.startswith("Output") or \
                      data.startswith("EvlInput") or \
                      data.startswith("GenInput"):
                  name = data.split(' ')[0]
                  val = data.split(' ')[1]
                  num = int(val)

                  if len(memory):
                      if data.startswith("Output"): # fix data ordering
                          context.append({"name" : name,
                              "value" : num,
                              "access" : time})
                      else:
                          context.append({"name" : name,
                              "value" : num,
                              "access" : time+1})
                          #"access" : memory[len(memory)-1]})

                  if num % 100 == 0:
                      print "%s @ %d" % (name, num)
                  continue
              elif data.find("MEM_TRACE") == -1:
                  continue

              # move forward in time
              time += 1

              if line < startline:
                  continue

              densityCounter += density

              if densityCounter < 1.0:
                  continue
              else:
                  densityCounter = 0.0

              tokens = data.split()

              value = int(tokens[3],16)

              # ignore crazy values
              if value > 0:
                  memory.append({"time": time, "tag" : tokens[1][:len(tokens[1])-1], "type" : tokens[2], "address" : value})

              if limit > 0 and len(memory) >= limit:
                  break

          print("Started on line %d, Ended on line %d" % (startline, line))

          if len(memory) == 0:
              print("[!] No memory accesses extracted!")
              return

          print("Read %d accesses" % len(memory))
          print("Filtering...")

          #reads = filter(lambda x: x["type"] == "R", memory)
          #writes = filter(lambda x: x["type"] == "W", memory)
          #rw = filter(lambda x: x["type"] == "A", memory)

          #times = [i["time"] for i in reads]
          #values = [i["address"] for i in reads]
          #plot(times, values, marker='x', color='r', ls='', alpha=.4)

          #times = [i["time"] for i in writes]
          #values = [i["address"] for i in writes]
          #plot(times, values, marker='+', color='b', ls='', alpha=.4)

          if match != "":
              memory = filter(lambda x: x['tag'].find(match) != -1, memory)

          if len(memory) == 0:
              print("[!] Filters have lead to no matches!")
              return

          print("Filtered down to %d accesses" % len(memory))

          times = [i["time"] for i in memory]
          values = [i["address"] for i in memory]

          return times, values, context


###########################################

rc('text', usetex=True)

###########################################

def NoORAM():
    figure(1, figsize=(4, 3.5))
    xlabel(r'Memory Accesses (time)', fontsize=10)
    ylabel(r'Virtual Memory Addresses', fontsize=10)

    times, values, context = read_data("db-nooram-output.txt")

    plot(times, values, marker=',', color='k', ls='', rasterized=True)

    for i in context:
        if i["name"] != "":
            if (i["value"] - 100) % 250 == 0 and i["value"] <= 600:
                x = i['access']
                y = 0

                print x, len(values)
                if x >= len(values):
                    continue

                if times[x-1] != x:
                    continue

                y = values[x]

                name = '%s[%d]' % (i["name"], i["value"])

                print "Annotating %s (%d, %d)" % (name, x, y)

                annotate(name, xy=(x, y), xytext=(x+100, y+0x800), fontsize=8,
                        arrowprops=dict(arrowstyle="->"))#facecolor='black', shrink=0.15, width=3))

    # enable plotting in hexadecimal for the Y axis
    gca().axes.get_yaxis().set_major_formatter(FormatStrFormatter("0x%X"))

    minV = min(values)
    maxV = max(values)
    delta = maxV - minV
    adj = delta*0.1/2

    axis((min(times), max(times), minV-adj, maxV+adj))

    # make the y axis labels smaller
    ticklabels = axes().get_yticklabels()
    for label in ticklabels:
        label.set_fontsize(9)
        #label.set_family('serif')

    loc, x = yticks()
    xmin, xmax, ymin, ymax = axis()
    yticks([int((ymax-ymin)*0.25+ymin) & ~0xfff, int((ymax-ymin)*0.95+ymin) & ~0xfff], rotation=90)
    locator_params(axis='x',nbins=4)
    gcf().tight_layout()

###########################################

def LinORAM():
    figure(2, figsize=(4, 3.5))
    xlabel(r'Memory Accesses (time)', fontsize=10)
    ylabel(r'Virtual Memory Addresses', fontsize=10)

    times, values, context = read_data("linear-oram-output.txt", limit=0, density=0.5)

    plot(times, values, marker=',', color='k', ls='', rasterized=True)

    # enable plotting in hexadecimal for the Y axis
    gca().axes.get_yaxis().set_major_formatter(FormatStrFormatter("0x%X"))

    minV = min(values)
    maxV = max(values)
    delta = maxV - minV
    adj = delta*0.1/2

    axis((min(times), max(times), minV-adj, maxV+adj))

    # make the y axis labels smaller
    ticklabels = axes().get_yticklabels()
    for label in ticklabels:
        label.set_fontsize(9)
        #label.set_family('serif')

    loc, x = yticks()
    xmin, xmax, ymin, ymax = axis()
    yticks([((ymax-ymin)*0.25+ymin), (ymax-ymin)*0.75+ymin], rotation=90)
    locator_params(axis='x',nbins=4)
    gcf().tight_layout()

    oldAx = gca()
    axins = zoomed_inset_axes(gca(), 8, loc=5)

    plot(times, values, marker=',', color='k', ls='', rasterized=True)

    axins.set_yticks([])
    axins.set_xticks([])
    axins.axis((200000, 300000, 0x7FE2CC30b800, 0x7FE2CC30b800+ 0x2000))
    mark_inset(oldAx, axins, loc1=1, loc2=3, fc="none", ec="0.5")


def TreeORAM():
    figure(3, figsize=(4, 3.5))
    xlabel(r'Memory Accesses (time)', fontsize=10)
    ylabel(r'Virtual Memory Addresses', fontsize=10)

    #doPlot("tree-oram-output.txt", startline=1939876, limit=10000, density=1.0, match="TreeORAM::Get2")
    #doPlot("tree-oram-output.txt", startline=1939876, limit=100000, density=1.0)
    times, values, context = read_data("tree-oram-output.txt", startline=1930000, limit=600000, density=1.0)

    plot(times, values, marker=',', color='k', ls='', rasterized=True)

    # enable plotting in hexadecimal for the Y axis
    gca().axes.get_yaxis().set_major_formatter(FormatStrFormatter("0x%X"))

    minV = min(values)
    maxV = max(values)
    delta = maxV - minV
    adj = delta*0.1/2

    axis((min(times), max(times), minV-adj, maxV+adj))

    # make the y axis labels smaller
    ticklabels = axes().get_yticklabels()
    for label in ticklabels:
        label.set_fontsize(9)
        #label.set_family('serif')

    loc, x = yticks()
    xmin, xmax, ymin, ymax = axis()
    yticks([((ymax-ymin)*0.25+ymin), (ymax-ymin)*0.75+ymin], rotation=90)
    locator_params(axis='x',nbins=4)
    gcf().tight_layout()

#################################################

save = True

NoORAM()

if save:
    savefig('eval-memory-no-oram.pdf', dpi=200)# format='eps')

LinORAM()

if save:
    savefig('eval-memory-linear-oram.pdf', dpi=200) # format='eps')

TreeORAM()

if save:
    savefig('eval-memory-tree-oram.pdf', dpi=200) #format='eps')

if not save:
    show()


==> figures/eval/plot.py <==
#!/usr/bin/env python
"""
Bar chart with pairs of bars grouped for easy comparison.
"""
import numpy as np
import matplotlib.pyplot as plt
import sys

def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        return False
"""
Parse a custom formatted results.txt file containing numbers with
names attached to them.
"""
def parse_results(filename):
   lines = open(filename).read().split("\n")
   results = {}

   for i in lines:
      tokens = i.split(" ")

      # remove all whitespace and empty tokens
      tokens = [t.strip() for t in tokens]
      tokens = filter(lambda x: len(x), tokens)

      # ignore comments and blank lines
      if len(tokens) == 0 or tokens[0] == "#":
         continue

      # first field is the field name
      name = tokens[0]

      # names are divided into two parts 
      names = name.split("_")
      name = names[0]
      subname = names[1]
      tokens = tokens[1:]

      # on first time seeing the name, create a blank dict()
      if name not in results:
         results.update({ name : {} })

      # if there are no more tokens, create a blank subarray
      if len(tokens) == 0:
         results[name].update({subname :[]})
         continue

      # remove all filler tokens (- character)
      no_filler = filter(lambda x: x != "-", tokens)
      
      # commit the results
      results[name].update({subname : no_filler})

   return results

# LaTeX generators for table cells

def fmtresult(a, b):
   if a == "x":
      return "-"
   elif a == "d":
      return "X"
   else:
      return "%s $\pm$ %s\%%" % (str(a), str(b))

def mkpm(a, b):
   return fmtresult(a, b)


# The SGX column is special
def mkor(a, b, i, o1, o2):
   if a == "i":
      return "%s & %s" % (
               mkpm(o1["avg"][i], o1["per"][i]),
               mkpm(o2["avg"][i], o2["per"][i])
            )
   else:
      return "\multicolumn{2}{c|}{%s}" % mkpm(a, b)

################################################

def latex_table(programs, results):
   # A poor attempt at being DRY
   # for ki,i in results.iteritems():
   #    for kj,j in i.iteritems():
   #       stmt = "%s_%s = results[\"%s\"][\"%s\"]" % (
   #             ki, kj, ki, kj)
   #       eval(stmt)

   gc_avg = results["gc"]["avg"]
   gc_ci = results["gc"]["ci"]
   gc_per = results["gc"]["per"]

   naive_avg = results["naive"]["avg"]
   naive_ci = results["naive"]["ci"]
   naive_per = results["naive"]["per"]

   sgx_avg = results["sgx"]["avg"]
   sgx_ci = results["sgx"]["ci"]
   sgx_per = results["sgx"]["per"]

   hybrid_avg = results["hybrid"]["avg"]
   hybrid_ci = results["hybrid"]["ci"]
   hybrid_per = results["hybrid"]["per"]

   o1_avg = results["o1"]["avg"]
   o1_ci = results["o1"]["ci"]
   o1_per = results["o1"]["per"]

   o2_avg = results["o2"]["avg"]
   o2_ci = results["o2"]["ci"]
   o2_per = results["o2"]["per"]

   # write out the LaTeX table cells
   # NOTE: this does not format commas as the results are strings
   # To fix this, we'd have to get a python sigfig library
   for i,v in enumerate(programs):
      res = "%s\t& %s\t\t& %s\t\t& %s\t\t& %s\\\\" % (
         v,
         mkpm(naive_avg[i], naive_per[i]),
         mkor(sgx_avg[i], sgx_per[i], i, results["o2"], results["o1"]),
         mkpm(hybrid_avg[i], hybrid_per[i]),
         mkpm(gc_avg[i], gc_per[i]))
      print res

def results_graph(programs, results):
   gc_avg = results["gc"]["avg"]
   gc_ci = results["gc"]["ci"]
   gc_per = results["gc"]["per"]

   naive_avg = results["naive"]["avg"]
   naive_ci = results["naive"]["ci"]
   naive_per = results["naive"]["per"]

   sgx_avg = results["sgx"]["avg"]
   sgx_ci = results["sgx"]["ci"]
   sgx_per = results["sgx"]["per"]

   hybrid_avg = results["hybrid"]["avg"]
   hybrid_ci = results["hybrid"]["ci"]
   hybrid_per = results["hybrid"]["per"]

   o1_avg = results["o1"]["avg"]
   o1_ci = results["o1"]["ci"]
   o1_per = results["o1"]["per"]

   o2_avg = results["o2"]["avg"]
   o2_ci = results["o2"]["ci"]
   o2_per = results["o2"]["per"]

   fig, ax = plt.subplots()

   index = np.arange(0, len(programs)*2.00, 2.0)

   bar_width = 0.16
   pad = bar_width / 1.0

   opacity = 1.0
   common_kw = { "alpha" : opacity, "log" : True, "linewidth": 0.5}
   error_config = {'ecolor': 'r'}
   oram_start = 11

   index = index.tolist()
   final_index = index[:oram_start]
   oram_index = index[oram_start:]

   for i,v in enumerate(oram_index):
      final_index.append(v+i*0.5)

   print final_index

   for i,gi in enumerate(final_index):
      print "Graphing " + programs[i] + "..."
      pos = 0



      rects2 = plt.bar(gi + bar_width*pos + pad*pos, naive_avg[i], bar_width,
                       color='w',
                       edgecolor='#0000ff',
                       #yerr=naive_ci[i],
                       error_kw=error_config,
                       label='Naive' if i == 0 else "",
                       hatch="",
                       **common_kw)
      pos += 1

      if is_number(sgx_avg[i]):
         rects3 = plt.bar(gi + bar_width*pos + pad*pos, sgx_avg[i], bar_width,
                          color='#ccccff',
                          edgecolor='#6666ff',
                          #yerr=sgx_ci[i],
                          error_kw=error_config,
                          label='SGX' if i == 0 else "",
                          hatch="",
                          **common_kw)
      elif sgx_avg[i] == "i":
         rects3 = plt.bar(gi + bar_width*pos + pad*pos, o2_avg[i], bar_width,
                          color='w',
                          #yerr=o2_ci[i],
                          edgecolor='#0000ff',
                          error_kw=error_config,
                          label='Linear' if i == 11 else "",
                          hatch="/",
                          **common_kw)

         pos += 1

         rects3 = plt.bar(gi + bar_width*pos + pad*pos, o1_avg[i], bar_width,
                          color='w',
                          #yerr=o1_ci[i],
                          edgecolor='#0000ff',
                          error_kw=error_config,
                          label='Tree' if i == 11 else "",
                          hatch="-",
                          **common_kw)

      pos += 1

      if is_number(hybrid_avg[i]):
         rects4 = plt.bar(gi + bar_width*pos + pad*pos, hybrid_avg[i], bar_width,
                          color='#6666ff',
                          edgecolor='#6666ff',
                          error_kw=error_config,
                          label='Hybrid' if i == 4 else "",
                          **common_kw)
         pos += 1

      #else:
      #   for j in [0, 2.5, 10]:
      #      plt.scatter((gi+bar_width*(pos+0.5)+pad*pos), j, marker='_', color='k', label='Not impl.' if i == 0 and j == 0 else "")

      if is_number(gc_avg[i]):
         rects1 = plt.bar(gi + bar_width*pos+pad*pos , gc_avg[i], bar_width,
                          color='#0000ff',
                          edgecolor='#0000ff',
                          #yerr=gc_ci[i],
                          error_kw=error_config,
                          label='GC' if i == 0 else "",
                          hatch="",
                          **common_kw)
      else:
         if gc_avg[i] == "d":
            for j in [0, 2.5, 10]:
               plt.scatter((gi+bar_width*(pos+0.5) + pad*pos), j, marker='x', color='k', label='Not run' if i == 10 and j == 0 else "")

   plt.rc('text', usetex=True)
   plt.figure(1, figsize=(204, 3.5))

   # modify log axis

   ax = plt.axis()
   plt.axis((-1, 34, 1.0, ax[3]))

   ticklabels = plt.axes().get_xticklabels()
   for label in ticklabels:
      label.set_fontsize(9)

   plt.ylabel('Time (ms)', fontsize=9)
   #plt.xlabel('Programs')
   plt.xticks([a+bar_width*2.5 for a in final_index], programs, rotation=14)

   #plt.legend(shadow=True, frameon=False, loc=0, fontsize="x-small",
   #      ncol=3, scatterpoints=1, numpoints=1)

   # reorder hack
   h, l = plt.gca().get_legend_handles_labels()
   print l
   plt.legend([h[1], h[5], h[6], h[2], h[4], h[3], h[0]],
         [l[1], l[5], l[6], l[2], l[4], l[3], l[0]],
         shadow=True, frameon=False, loc=0, fontsize="x-small",
         ncol=4, scatterpoints=1, numpoints=1)

   # hide xtick lines
   for i in plt.axes().get_xticklines():
      i.set_visible(False)

   ticklabels = plt.axes().get_yticklabels()
   for label in ticklabels:
      label.set_fontsize(9)

   ticklabels = plt.axes().get_xticklabels()
   for label in ticklabels:
      label.set_fontsize(7)

   plt.gcf().set_size_inches(8, 3)
   plt.tight_layout()
   #plt.show()

   plt.savefig('eval.png', bbox_inches='tight', dpi=300)

def main():
   n_groups = 16
   results = parse_results("results.txt")

   # sanity checking for the results file
   for dc,i in results.iteritems():
      for dc2,j in i.iteritems():
         assert(len(j) == n_groups)

   programs = ("Mil 1024", "Mil 4096", "Mil 16384", "Mil 262144",
   "Dij 20", "Dij 50", "Dij 100", "Dij 200", "Dij 250", "Dij 1000", "Dij 10K",
   "DB 500x2500", "DB 1Kx2500", "DB 1500x5K", "DB 5Kx5K", "DB 5Kx25K")

   assert(n_groups == len(programs))

   latex_table(programs, results)

   #### BEGIN NUMERIC PROCESSING ####
   #### All significant figures are dropped ####
   for ki,i in results.iteritems():
      for kj,j in i.iteritems():
         # convert all string numbers to SF
         results[ki][kj] = map(lambda x: float(x) if is_number(x) else x, results[ki][kj])

   results_graph(programs, results)

if __name__ == "__main__":
   main()

